Statistical Topological Insulators

We define a class of insulators with gapless surface states protected from localization due to the statistical properties of a disordered ensemble, namely due to the ensemble's invariance under a certain symmetry. We show that these insulators are topological, and are protected by a $\mathbb{Z}_2$ invariant. Finally, we prove that every topological insulator gives rise to an infinite number of classes of statistical topological insulators in higher dimensions. Our conclusions are confirmed by numerical simulations.

==> anc/BDI_stack.py <==
# Copyright (c) 2012-2013, Ion Cosma Fulga. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


"""
-----------------------------------------------------------
Statistical topological insulators - 2D stack of BDI chains
-----------------------------------------------------------

This Kwant script computes transport properties of a 2D stack of coupled
BDI chains, as described in

I. C. Fulga, B. van Heck, J. M. Edge and A. R. Akhmerov
"Statistical Topological Insulators"
arXiv:1212.6191.

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

Example of usage:
-----------------

The following lines return the transmission of a system of size L=21
and W=20.

>>> import kwant
>>> import BDI_stack as b
>>> sys = b.build_system(L=21, W=20, pbc=False)
>>> p = b.SimpleNamespace(ty=1.0, d=1.0, m=2.0, dis=0, beta=0.45, 
                          A=0.4, B=0.3, C=0.3, salt='')
>>> smatrix = kwant.smatrix(sys, energy=0.0, args=[p])
>>> print smatrix.transmission(0, 1)

To visualize the system with the leads, just type

>>> import matplotlib.pyplot as plt
>>> kwant.plot(sys)
"""

from __future__ import division # make 1/2 == 0.5 instead of 0
import numpy as np
import tinyarray as ta
import kwant
from kwant.digest import uniform

class SimpleNamespace(object):
    """A simple container for parameters."""
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)

kr = np.kron

# Pauli matrices
sx = ta.array([[0, 1], [1, 0]], complex)
sy = ta.array([[0 , -1j], [1j, 0]])
sz = ta.array([[1, 0], [0, -1]], complex)
s0 = ta.array([[1, 0], [0, 1]], complex)
mat_zero = 0 * kr(s0, s0)

def build_system(L=21, W=20, pbc=False):
    """ Return a system of specified dimensions, with or without periodic
    boundary conditions.

    Parameters:
    -----------
    L : integer.
        Number of coupled BDI chains.
    W : integer
        Number of lattice sites in each BDI chain.
    pbc : boolean
        If True, the system will have periodic boundary conditions in the y
        direction. If False, hard-wall boundary conditions will be used.

    Returns:
    --------
    sys : <kwant.builder.FiniteSystem> object
        The finalized system with leads.
    """

    def onsite(site, p):
        """Onsite potential."""
        mass = p.m + (2 * uniform(repr(site), p.salt) - 1) * p.dis
        onsite = (2 * p.ty - mass) * kr(s0, sz) \
                 + p.A * kr(sz, sz) + p.B * kr(sx, sz) + p.C * kr(sy, sy)
        return onsite

    def hop_x(site1, site2, p):
        """Hopping integral in the horizontal direction."""
        return 1j * p.beta / 2 * kr(sz, sy)

    def hop_y(site1, site2, p):
        """Hoppintg integral in the vertical direction."""
        (x1, y1) = site1.pos
        delta = p.d * (2 * (x1 % 2) - 1)
        return -p.ty * kr(s0, sz) + 1j * delta / 2 * kr(s0, sy)

    lat = kwant.lattice.square()
    sys = kwant.Builder()

    rectangle = lambda pos: 0 <= pos[0] < L and 0 <= pos[1] < W
    sys[lat.shape(rectangle, (0, 0))] = onsite
    sys[kwant.builder.HoppingKind((1, 0), lat)] = hop_x
    sys[kwant.builder.HoppingKind((0, 1), lat)] = hop_y
    if pbc:
        sys[kwant.builder.HoppingKind((0, -(W-1)), lat)] = hop_y

    lead = kwant.Builder(kwant.TranslationalSymmetry((-1, 0)))
    ribbon = lambda pos: 0 <= pos[1] < W
    lead[lat.shape(ribbon, (0, 0))] = mat_zero
    lead[kwant.builder.HoppingKind((1, 0), lat)] = hop_x

    sys.attach_lead(lead)
    sys.attach_lead(lead.reversed())

    return sys.finalized()


==> anc/kitaev_stack.py <==
# Copyright (c) 2012-2013, Ion Cosma Fulga. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


"""
--------------------------------------------------------------
Statistical topological insulators - 2D stack of Kitaev chains
--------------------------------------------------------------

This Kwant script computes transport properties of a 2D stack of coupled
Kitaev chains, as described in

I. C. Fulga, B. van Heck, J. M. Edge and A. R. Akhmerov
"Statistical Topological Insulators"
arXiv:1212.6191.

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

Example of usage:
-----------------

The following lines return the transmission of a system of size L=21
and W=20.

>>> import kwant
>>> import kitaev_stack as k
>>> sys = k.build_system(L=21, W=20, pbc=False)
>>> p = k.SimpleNamespace(tx=0.45, ty=1.0, d=1.0, m=2.0, dis=0, salt='')
>>> smatrix = kwant.smatrix(sys, energy=0.0, args=[p])
>>> print smatrix.transmission(0, 1)

To visualize the system with the leads, just type

>>> import matplotlib.pyplot as plt
>>> kwant.plot(sys)

"""

from __future__ import division # make 1/2 == 0.5 instead of 0
import kwant
import tinyarray as ta
from kwant.digest import uniform

class SimpleNamespace(object):
    """A simple container for parameters."""
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)

# Pauli matrices
sx = ta.array([[0, 1], [1, 0]], complex)
sy = ta.array([[0 , -1j], [1j, 0]])
sz = ta.array([[1, 0], [0, -1]], complex)
s0 = ta.array([[1, 0], [0, 1]], complex)
mat_zero = 0 * s0

def build_system(L=21, W=20, pbc=False):
    """ Return a system of specified dimensions, with or without periodic
    boundary conditions.

    Parameters:
    -----------
    L : integer.
        Number of coupled Kitaev chains.
    W : integer
        Number of lattice sites in each Kitaev chain.
    pbc : boolean
        If True, the system will have periodic boundary conditions in the y
        direction. If False, reflecting boundary conditions will be used.

    Returns:
    --------
    sys : <kwant.builder.FiniteSystem> object
        The finalized system with leads.
    """

    def onsite(site, p):
        """Onsite potential."""
        mass = p.m + (2 * uniform(repr(site), p.salt) - 1) * p.dis
        onsite = (2 * p.ty - mass) * sz
        return onsite

    hop_y = lambda site1, site2, p: p.ty * sz - 1j * p.d / 2 * sy
    hop_x = lambda site1, site2, p: -1j * p.tx / 2 * sx

    lat = kwant.lattice.square()
    sys = kwant.Builder()

    rectangle = lambda pos: 0 <= pos[0] < L and 0 <= pos[1] < W
    sys[lat.shape(rectangle, (0, 0))] = onsite
    sys[kwant.builder.HoppingKind((1, 0), lat)] = hop_x
    sys[kwant.builder.HoppingKind((0, 1), lat)] = hop_y
    if pbc:
        sys[kwant.builder.HoppingKind((0, -(W-1)), lat)] = hop_y

    lead = kwant.Builder(kwant.TranslationalSymmetry((-1, 0)))
    ribbon = lambda pos: 0 <= pos[1] < W
    lead[lat.shape(ribbon, (0, 0))] = mat_zero
    lead[kwant.builder.HoppingKind((1, 0), lat)] = hop_x

    sys.attach_lead(lead)
    sys.attach_lead(lead.reversed())

    return sys.finalized()


==> anc/triangular_majorana_lattice.py <==
# Copyright (c) 2012-2013, Bernard van Heck. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""-------------------------------------------------------------------
Statistical topological insulators - 2D triangular Majorana lattice
-------------------------------------------------------------------

This Kwant script computes transport properties of a 2D triangular
Majorana lattice, as described in

I. C. Fulga, B. van Heck, J. M. Edge and A. R. Akhmerov
"Statistical Topological Insulators"
arXiv:1212.6191.

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

Example of usage:
-----------------

The following lines return the transmission of a system of
linear size L=10.

>>> import kwant
>>> import triangular_majorana_lattice as tml
>>> sys = tml.make_system(L=10)
>>> kwant.smatrix(sys, energy=0.).transmission(0,1)

To visualize the system with the leads, just type

>>> import matplotlib.pyplot as plt
>>> kwant.plot(sys)

The rhombic shape of the system is due to the lead unit cell not being aligned
with the square scattering region: the disordered part of the system is
actually a square.
"""

from __future__ import division

import numpy as np
import math
import kwant

pi = np.pi
sqrt = math.sqrt


class TriangularMajorana(object):
    """
    Class collecting the system properties: lattice and hoppings.
    """

    def __init__(self):
        # Define the lattice basis vectors.
        self.lattice = kwant.lattice.general(((0, 1),
                                           (np.sqrt(3) / 2, 1 / 2)))
        self.t = 1
        self.hoppings = (self.hopping_10, self.hopping_11, self.hopping_01)

    def hopping_10(self, site1, site2):
        t_10 = self.t
        try:
            t_10 = t_10(site1)[0]
        except TypeError:
            pass
        return 1j * t_10

    def hopping_11(self, site1, site2):
        t_11 = self.t
        try:
            t_11 = t_11(site1)[1]
        except TypeError:
            pass
        return 1j * t_11

    def hopping_01(self, site1, site2):
        t_01 = self.t
        try:
            t_01 = t_01(site1)[2]
        except TypeError:
            pass
        return 1j * t_01


def make_system(t=1, dis=0.1, st=0., L=10, lognormal=True, seed=0):
    """
    Construct a disordered triangular Majorana lattice.

    Parameters:
    -----------
    t : float.
        Constant component of the hopping.
    dis : float.
        Disordered component of the hopping.
    st : float.
        Staggered component of the hopping.
    L : integer.
        Size of the system. The function builds a square system (aspect
        ratio one).
    lognormal: Boolean
        If True, the disordered component obeys a lognormal distribution
        with zero log-mean and variance dis. If False, the disorder
        distribution is uniform, centered around t with strength dis.
    seed: integer
        Seed for the NumPy random number generator.

    Returns:
    -------
    sys : <kwant.builder.FiniteSystem> object
        The finalized system with leads.
    """

    # Create disorder.
    rnd = np.random.RandomState(seed)
    if lognormal:
        disorder = rnd.lognormal(0., dis, (L + 1, 2*L/np.sqrt(3) + 1, 3))
    else:
        disorder = dis * (2 * rnd.rand(L + 1, 2*L/np.sqrt(3) + 1, 3) - 1)

    sys_model = TriangularMajorana()
    lat = sys_model.lattice
    sys = kwant.Builder()
    hops = (((1, 0), lat, lat), ((-1, 1), lat, lat), ((0, -1), lat, lat))

    square = lambda pos: (0 <= pos[0] <= L) and (0 <= pos[1] <= L)

    sys[sys_model.lattice.shape(square, (0, 0))] = 0

    # Add staggering along vertical hoppings.
    disorder[::2, :, 0] += st

    if lognormal:
        sys_model.t = lambda site: t * disorder[tuple(site.tag)]
    else:
        sys_model.t = lambda site: t * dis * disorder[tuple(site.tag)] + t

    for hop, value in zip(hops, sys_model.hoppings):
        sys[kwant.builder.HoppingKind(*hop)] = value

    # Define leads.
    lead_sym = kwant.TranslationalSymmetry(lat.vec((1, 0)))

    # Lead shape: width L, with translational symmetry along vertical direction.
    def lead_shape(pos):
        return (0 <= pos[0] < L)

    lead0 = kwant.Builder(lead_sym)
    lead0[lat.shape(lead_shape, (0, 0))] = 0.
    for hopping in hops:
        lead0[kwant.builder.HoppingKind(*hopping)] = t

    lead1 = lead0.reversed()

    sys.attach_lead(lead0)
    sys.attach_lead(lead1)
    sys = sys.finalized()

    return sys

